Deep Learning with Coherent VCSEL Neural Networks

Deep neural networks (DNNs) are reshaping the field of information processing. With their exponential growth challenging existing electronic hardware, optical neural networks (ONNs) are emerging to process DNN tasks in the optical domain with high clock rates, parallelism and low-loss data transmission. However, to explore the potential of ONNs, it is necessary to investigate the full-system performance incorporating the major DNN elements, including matrix algebra and nonlinear activation. Existing challenges to ONNs are high energy consumption due to low electro-optic (EO) conversion efficiency, low compute density due to large device footprint and channel crosstalk, and long latency due to the lack of inline nonlinearity. Here we experimentally demonstrate an ONN system that simultaneously overcomes all these challenges. We exploit neuron encoding with volume-manufactured micron-scale vertical-cavity surface-emitting laser (VCSEL) transmitter arrays that exhibit high EO conversion (<5 attojoule/symbol with $V_\pi$=4 mV), high operation bandwidth (up to 25 GS/s), and compact footprint (<0.01 mm$^2$ per device). Photoelectric multiplication allows low-energy matrix operations at the shot-noise quantum limit. Homodyne detection-based nonlinearity enables nonlinear activation with instantaneous response. The full-system energy efficiency and compute density reach 7 femtojoules per operation (fJ/OP) and 25 TeraOP/(mm$^2\cdot$ s), both representing a >100-fold improvement over state-of-the-art digital computers, with substantially several more orders of magnitude for future improvement. Beyond neural network inference, its feature of rapid weight updating is crucial for training deep learning models. Our technique opens an avenue to large-scale optoelectronic processors to accelerate machine learning tasks from data centers to decentralized edge devices.

==> Figures/supplementary_Fig/SNR_analysis/VCSEL_ONN_SNR.m <==
M=1;

nw=1e-9;
pw=1e-12;
fw=1e-15;
uw=1e-6;
ns=1e-9;
us=1e-6;

h=6.62607015e-34; %J/Hz
v=310e12;
r=1;
cr=(1+r)/(2*r);
cr_2=(1+r^2)/(2*r);

%set power range
p_low = 0.0001*uw;  %input power range
p_high = 1*uw;
p_step = p_low;
p=p_low:p_step:p_high;
P_num = p/(h*v); % input photon number
eta=0.65;
%calculate various types of noises
b=2; %balance detector
NEP=1e-12; %2pw noise equavalent powre of detector
RIN=10^(-14.5); %-150 dbc laser intensity noise
a_NEP=NEP^2/r; 

a_shot=4*cr*h*v/eta;
a_RIN=2*cr_2*b*RIN;

K=784;
R=0.1e9;
T=K/R;

SNR_NEP=2./sqrt(a_NEP./p.^2)*sqrt(T); %NEP noise
SNR_shot= 2./sqrt(a_shot./p)*sqrt(T); %shot noise
SNR_RIN = 2./sqrt(a_RIN.*p./p)*sqrt(T); %intensity noise

SNR_total = 2./sqrt(a_NEP./p.^2+a_shot./p+a_RIN.*p./p)*sqrt(T);

%SNR_total = 1./sqrt(a_NEP./p.^2+a_shot./p+a_RIN.*p./p)*sqrt(1e-7);
figure

%plot noise contributions
subplot(1,2,1)

Np=p/R/(h*v)/2;

loglog(Np, SNR_NEP, 'LineWidth',2);
hold on
loglog(Np,SNR_shot, 'LineWidth',2);
hold on
loglog(Np,SNR_RIN, 'LineWidth',2)
loglog(Np,SNR_total, 'LineWidth',2)

hold on
%loglog(p,SNR_total, 'LineWidth',2)

xlabel('number of photons per operation')
ylabel('SNR @ 10 nanosecond')

legend('NEP','shot','RIN', 'total')

% 
% subplot(1,2,1)
% 
% Np=p/R/(h*v)/2;
% 
% loglog(p, SNR_NEP, 'LineWidth',2);
% hold on
% loglog(p,SNR_shot, 'LineWidth',2);
% hold on
% loglog(p,SNR_RIN, 'LineWidth',2)
% loglog(p,SNR_total, 'LineWidth',2)
% 
% hold on
%loglog(p,SNR_total, 'LineWidth',2)

xlabel('power')
ylabel('SNR @ 10 nanosecond')

legend('NEP','shot','RIN', 'total')
% 
 subplot(1,2,2)
 
 K=1000000;
 R=25e9;
 T=K/R;

SNR_NEP=2./sqrt(a_NEP./p.^2)*sqrt(T); %NEP noise
SNR_shot= 2./sqrt(a_shot./p)*sqrt(T); %shot noise
SNR_RIN = 2./sqrt(a_RIN.*p./p)*sqrt(T); %intensity noise

SNR_total = 2./sqrt(a_NEP./p.^2+a_shot./p+a_RIN.*p./p)*sqrt(T);


Np=p/R/(h*v)/2;

loglog(Np, SNR_NEP, 'LineWidth',2);
hold on
loglog(Np,SNR_shot, 'LineWidth',2);
hold on
loglog(Np,SNR_RIN, 'LineWidth',2)
loglog(Np,SNR_total, 'LineWidth',2)

hold on
%loglog(p,SNR_total, 'LineWidth',2)

xlabel('Number of photons per operation')
ylabel('SNR')

legend('NEP','shot','RIN', 'total')

subplot(1,2,2)

loglog(p, SNR_NEP, 'LineWidth',2);
hold on
loglog(p,SNR_shot, 'LineWidth',2);
hold on
loglog(p,SNR_RIN, 'LineWidth',2)
loglog(p,SNR_total, 'LineWidth',2)
xlabel('power')

